Computation and Communication Co-Design for Real-Time Monitoring and Control in Multi-Agent Systems

We investigate the problem of co-designing computation and communication in a multi-agent system (e.g. a sensor network or a multi-robot team). We consider the realistic setting where each agent acquires sensor data and is capable of local processing before sending updates to a base station, which is in charge of making decisions or monitoring phenomena of interest in real time. Longer processing at an agent leads to more informative updates but also larger delays, giving rise to a delay-accuracy-tradeoff in choosing the right amount of local processing at each agent. We assume that the available communication resources are limited due to interference, bandwidth, and power constraints. Thus, a scheduling policy needs to be designed to suitably share the communication channel among the agents. To that end, we develop a general formulation to jointly optimize the local processing at the agents and the scheduling of transmissions. Our novel formulation leverages the notion of Age of Information to quantify the freshness of data and capture the delays caused by computation and communication. We develop efficient resource allocation algorithms using the Whittle index approach and demonstrate our proposed algorithms in two practical applications: multi-agent occupancy grid mapping in time-varying environments, and ride sharing in autonomous vehicle networks. Our experiments show that the proposed co-design approach leads to a substantial performance improvement (18-82% in our tests).

==> Simulations/Grid-Mapping/Whittle.m <==
function val = Whittle(h,tau,delta,p)
    x = delta+rtau(tau):h+rtau(tau)-1;
    val = ((h-delta)*fAoI(h+rtau(tau),tau,p) - sum(fAoI(x,tau,p)))./rtau(tau);
end

==> Simulations/Grid-Mapping/dynamic_grid_mapping_1.m <==
clear all 

%for bigt = 1:20

N = 4; %16 cells (4x4)
p = [0.01 0.1 0.1 0.4; 0.01 0.01 0.1 0.1; 0.4 0.2 0.01 0.01; 0.4 0.01 0.01 0.3];%0.4*ones(N,N);%weights
T = 40000;
tau_max = 12;

AoI = ones(N,N,T);
Index = zeros(N,N);
cost = 0.001.*ones(N,N,T);
position = ones(2,T);
%tau = bigt*ones(N,N);

opt_tau = find_opt_tau( N, p, tau_max);
tau = opt_tau;

t = 1;
count = 0;



while t <= T
    max = -inf;
    %% Whittle schedule
    for i = 1:N
        for j = 1:N
            H = AoI(i,j,t);            
            delta = tau(i,j);
            Index(i,j) = Whittle(H,tau(i,j),delta,p(i,j));
            if (Index(i,j) > max)
                si = i;
                sj = j;
                sdelta = delta;
                max =  Index(i,j);
            end
        end
    end
    
    %% Round-robin Schedule (uncomment to use)
%     s = mod(count,N^2)+1;
%     si = ceil(s/N);
%     sj = mod(s,N) + 1;
     count = count + 1;

    %% Stationary Randomized Schedule (uncomment to use)
    %si = randi(N);
    %sj = randi(N);
    
    
    sdelta = tau(si,sj);
    old_t = t;
    while t < old_t+rtau(tau(si,sj)) + sdelta
        position(:,t) = [si,sj];
        %% Use this for visual plotting of cells and cost
%         hold on
%         colormap  hot
%         imagesc(cost(:,:,t),[0,1])
%         colorbar
%         plot(sj,si,'o','MarkerSize',10, 'MarkerFaceColor','k');
%         hold off
%         pause(0.1);
        t = t+1;
        AoI(:,:,t) = AoI(:,:,t-1) + 1;
        for l=  1:N
            for m= 1:N
                cost(l,m,t) = fAoI(AoI(l,m,t),tau(l,m),p(l,m));
            end
        end
    end
    AoI(si,sj,t) = sdelta + rtau(tau(si,sj));
end

tcost_opt_tau = mean(squeeze(sum(sum(cost,1),2)));

%tcost(bigt) = mean(squeeze(sum(sum(cost,1),2)));
%end

%plot(1:tau_max,tcost)

for bigt = 1:tau_max

T = 40000;
tau_max = 12;

AoI = ones(N,N,T);
Index = zeros(N,N);
cost = 0.001.*ones(N,N,T);
position = ones(2,T);
tau = bigt*ones(N,N);

t = 1;
count = 0;
tr_time = 0;
while t <= T
    max = -inf;
    %% Whittle schedule
    for i = 1:N
        for j = 1:N
            H = AoI(i,j,t);            
            delta = tau(i,j);
            Index(i,j) = Whittle(H,tau(i,j),delta,p(i,j));
            if (Index(i,j) > max)
                si = i;
                sj = j;
                sdelta = delta;
                max =  Index(i,j);
            end
        end
    end
    
    count = count + 1;
    
    sdelta = tau(si,sj);
    old_t = t;
    while t < old_t+rtau(tau(si,sj)) + sdelta
        position(:,t) = [si,sj];
        %% Use this for visual plotting of cells and cost
%         hold on
%         colormap  hot
%         imagesc(cost(:,:,t),[0,1])
%         colorbar
%         plot(sj,si,'o','MarkerSize',10, 'MarkerFaceColor','k');
%         hold off
%         pause(0.1);
        t = t+1;
        AoI(:,:,t) = AoI(:,:,t-1) + 1;
        for l=  1:N
            for m= 1:N
                cost(l,m,t) = fAoI(AoI(l,m,t),tau(l,m),p(l,m));
            end
        end
    end
    AoI(si,sj,t) = sdelta + rtau(tau(si,sj));
    tr_time = tr_time + rtau(tau(si,sj));
end
f(bigt) = tr_time/t;
tcost_whittle(bigt) = mean(squeeze(sum(sum(cost,1),2)));
end

%% Stationary Randomized

for bigt = 1:tau_max

T = 40000;
tau_max = 12;

AoI = ones(N,N,T);
Index = zeros(N,N);
cost = 0.001.*ones(N,N,T);
position = ones(2,T);
tau = bigt*ones(N,N);

t = 1;
count = 0;
tr_time = 0;
while t <= T
    count = count + 1;

    %% Stationary Randomized Schedule (uncomment to use)
    si = randi(N);
    sj = randi(N);
    
    
    sdelta = tau(si,sj);
    old_t = t;
    while t < old_t+rtau(tau(si,sj)) + sdelta
        position(:,t) = [si,sj];
        %% Use this for visual plotting of cells and cost
%         hold on
%         colormap  hot
%         imagesc(cost(:,:,t),[0,1])
%         colorbar
%         plot(sj,si,'o','MarkerSize',10, 'MarkerFaceColor','k');
%         hold off
%         pause(0.1);
        t = t+1;
        AoI(:,:,t) = AoI(:,:,t-1) + 1;
        for l=  1:N
            for m= 1:N
                cost(l,m,t) = fAoI(AoI(l,m,t),tau(l,m),p(l,m));
            end
        end
    end
    AoI(si,sj,t) = sdelta + rtau(tau(si,sj));
    tr_time = tr_time + rtau(tau(si,sj));
end
f(bigt) = tr_time/t;
tcost_sr(bigt) = mean(squeeze(sum(sum(cost,1),2)));
end

%% Round Robin

for bigt = 1:tau_max

T = 40000;
tau_max = 12;

AoI = ones(N,N,T);
Index = zeros(N,N);
cost = 0.001.*ones(N,N,T);
position = ones(2,T);
tau = bigt*ones(N,N);

t = 1;
count = 0;
tr_time = 0;
while t <= T    

    %% Round-robin Schedule (uncomment to use)
    s = mod(count,N^2)+1;
    si = ceil(s/N);
    sj = mod(s,N) + 1;
    count = count + 1;

    
    
    sdelta = tau(si,sj);
    old_t = t;
    while t < old_t+rtau(tau(si,sj)) + sdelta
        position(:,t) = [si,sj];
        %% Use this for visual plotting of cells and cost
%         hold on
%         colormap  hot
%         imagesc(cost(:,:,t),[0,1])
%         colorbar
%         plot(sj,si,'o','MarkerSize',10, 'MarkerFaceColor','k');
%         hold off
%         pause(0.1);
        t = t+1;
        AoI(:,:,t) = AoI(:,:,t-1) + 1;
        for l=  1:N
            for m= 1:N
                cost(l,m,t) = fAoI(AoI(l,m,t),tau(l,m),p(l,m));
            end
        end
    end
    AoI(si,sj,t) = sdelta + rtau(tau(si,sj));
    tr_time = tr_time + rtau(tau(si,sj));
end
f(bigt) = tr_time/t;
tcost_rr(bigt) = mean(squeeze(sum(sum(cost,1),2)));
end


==> Simulations/Grid-Mapping/fAoI.m <==
function val = fAoI(h,tau,p)
p_eff = min(p/((tau)) + 0.001*(tau),1);
val = -log((1-p_eff).^(h));
%val = p_eff*h;

==> Simulations/Grid-Mapping/find_opt_tau.m <==
function tau = find_opt_tau(N,p, tau_max)
H_max = 120;
step_size = 2.5;
tau = ones(N,N);
f = zeros(N,N);
C = 50.0;
C_min = 0.01;
C_max = 1000.0;
    
f_min = 0;
f_max = 1.0;
fre(1) = 0.5;
for iter2 = 1:5

f_mid = (f_min + f_max)/2.0;
fr = f_mid + 0.05;
fl = max(f_mid - 0.05,0);
C = 50;
for iter = 1:200    
    %C = max((C_min + C_max)/2.0,0);   
    %C_mid = C;
    lambda = fl;
    s = 0;           
    for i = 1:N
        for j = 1:N
            optH = zeros(1,tau_max);
            for t = 1:tau_max
                H = t+rtau(t);                
                while H <= H_max
                    val = (sum(fAoI((t+rtau(t):H+rtau(t)-1),t,p(i,j))) + C*rtau(t))/(H - t); 
                    if val >= fAoI(H,t,p(i,j)) && val <= fAoI(H+rtau(t),t,p(i,j))
                        break;
                    else
                        H = H+1;
                    end
                end
                cost(t) = val;%(H-t)*fAoI(H+rtau(t),t,p(i,j)) - Whittle(H,t,t,p(i,j))*rtau(t);
                optH(t) = H;
            end
            [opt_cost(i,j) , opt_t] = min(cost);
            opt_w = optH(opt_t);
            tau(i,j) = opt_t;
            f(i,j) = rtau(opt_t)/(opt_w - opt_t);
            s = s + f(i,j);
        end
    end
    cost_mid = sum(sum(opt_cost));% + C*(s-1); 
    C = C - step_size*(lambda-s);
    Ci(iter) = C;
end   
cost_fl = cost_mid;

C = 50;
for iter = 1:200    
    %C = max((C_min + C_max)/2.0,0);   
    %C_mid = C;
    lambda = fr;
    s = 0;           
    for i = 1:N
        for j = 1:N
            optH = zeros(1,tau_max);
            for t = 1:tau_max
                H = t+rtau(t);                
                while H <= H_max
                    val = (sum(fAoI((t+rtau(t):H+rtau(t)-1),t,p(i,j))) + C*rtau(t))/(H - t); 
                    if val >= fAoI(H,t,p(i,j)) && val <= fAoI(H+rtau(t),t,p(i,j))
                        break;
                    else
                        H = H+1;
                    end
                end
                cost(t) = val;%(H-t)*fAoI(H+rtau(t),t,p(i,j)) - Whittle(H,t,t,p(i,j))*rtau(t);
                optH(t) = H;
            end
            [opt_cost(i,j) , opt_t] = min(cost);
            opt_w = optH(opt_t);
            tau(i,j) = opt_t;
            f(i,j) = rtau(opt_t)/(opt_w - opt_t);
            s = s + f(i,j);
        end
    end
    cost_mid = sum(sum(opt_cost));% + C*(s-1); 
    C = C - step_size*(lambda-s);
    Ci(iter) = C;
end   
cost_fr = cost_mid;
if (cost_fr < cost_fl)
     f_min = (f_min + f_max)/2.0;
else
     f_max = (f_min + f_max)/2.0;
end

fre(iter2+1) = (f_min + f_max)/2.0;
end
end

==> Simulations/Grid-Mapping/rtau.m <==
function r = rtau(tau)
r = 5.0;% ceil(log(tau+1));%2.0;%

==> Simulations/Grid-Mapping/test_opt_tau.m <==
clear all

N = 4;
tau_max = 20;
p = [0.01 0.1 0.1 0.4; 0.01 0.01 0.1 0.2; 0.4 0.2 0.01 0.01; 0.2 0.01 0.01 0.3];    %0.4*rand(N);

%tau = find_opt_tau(N, p, tau_max);
H_max = 100;
step_size = 2.5;
tau = ones(N,N);
f = zeros(N,N);
C = 50.0;
C_min = 0.01;
C_max = 1000.0;
    
f_min = 0;
f_max = 1.0;
fre(1) = 0.5;
for iter2 = 1:5

f_mid = (f_min + f_max)/2.0;
fr = f_mid + 0.05;
fl = max(f_mid - 0.05,0);
C = 50;
for iter = 1:200    
    %C = max((C_min + C_max)/2.0,0);   
    %C_mid = C;
    lambda = fl;
    s = 0;           
    for i = 1:N
        for j = 1:N
            optH = zeros(1,tau_max);
            for t = 1:tau_max
                H = t+rtau(t);                
                while H <= H_max
                    val = (sum(fAoI((t+rtau(t):H+rtau(t)-1),t,p(i,j))) + C*rtau(t))/(H - t); 
                    if val >= fAoI(H,t,p(i,j)) && val <= fAoI(H+rtau(t),t,p(i,j))
                        break;
                    else
                        H = H+1;
                    end
                end
                cost(t) = val;%(H-t)*fAoI(H+rtau(t),t,p(i,j)) - Whittle(H,t,t,p(i,j))*rtau(t);
                optH(t) = H;
            end
            [opt_cost(i,j) , opt_t] = min(cost);
            opt_w = optH(opt_t);
            tau(i,j) = opt_t;
            f(i,j) = rtau(opt_t)/(opt_w - opt_t);
            s = s + f(i,j);
        end
    end
    cost_mid = sum(sum(opt_cost));% + C*(s-1); 
    C = C - step_size*(lambda-s);
    Ci(iter) = C;
end   
cost_fl = cost_mid;

C = 50;
for iter = 1:200    
    %C = max((C_min + C_max)/2.0,0);   
    %C_mid = C;
    lambda = fr;
    s = 0;           
    for i = 1:N
        for j = 1:N
            optH = zeros(1,tau_max);
            for t = 1:tau_max
                H = t+rtau(t);                
                while H <= H_max
                    val = (sum(fAoI((t+rtau(t):H+rtau(t)-1),t,p(i,j))) + C*rtau(t))/(H - t); 
                    if val >= fAoI(H,t,p(i,j)) && val <= fAoI(H+rtau(t),t,p(i,j))
                        break;
                    else
                        H = H+1;
                    end
                end
                cost(t) = val;%(H-t)*fAoI(H+rtau(t),t,p(i,j)) - Whittle(H,t,t,p(i,j))*rtau(t);
                optH(t) = H;
            end
            [opt_cost(i,j) , opt_t] = min(cost);
            opt_w = optH(opt_t);
            tau(i,j) = opt_t;
            f(i,j) = rtau(opt_t)/(opt_w - opt_t);
            s = s + f(i,j);
        end
    end
    cost_mid = sum(sum(opt_cost));% + C*(s-1); 
    C = C - step_size*(lambda-s);
    Ci(iter) = C;
end   
cost_fr = cost_mid;
if (cost_fr < cost_fl)
     f_min = (f_min + f_max)/2.0;
else
     f_max = (f_min + f_max)/2.0;
end

fre(iter2+1) = (f_min + f_max)/2.0;
end

==> Simulations/Ride-sharing/Animation/animation.m <==
close all
clearvars
clc

%% Create map

% N = 50;
% min_dist = 20;
% max_degree = 4;
% [dt,G] = planarGraph(N,min_dist,max_degree);
load adjacency.mat
load point_locations.mat
G = graph(A);

%% Save map
%
% csvwrite('adjacency.csv',full(A));

%% Load simulation data

load sim_data\sim_data_r_3.mat
t_max = length(all_curr_loc_g);

% process cells
for t = 1:length(all_stored_tours_g)
    
   if iscell(all_stored_tours_g{1,t})
       
       all_stored_tours_g{1,t} = cell2mat(all_stored_tours_g{1,t});
       
   end
   
   if iscell(all_stored_tours_s{1,t})
       
       all_stored_tours_s{1,t} = cell2mat(all_stored_tours_s{1,t});
       
   end
   
   if iscell(all_queues_g{1,t})
       
       all_queues_g{1,t} = cell2mat(all_queues_g{1,t});
       
   end
   
   if iscell(all_queues_s{1,t})
       
       all_queues_s{1,t} = cell2mat(all_queues_s{1,t});
       
   end
    
end

%% Plot map

% create figure and plot roadmap
fig = figure(1);
xmax = 200;
ymax = 150;
xlim([-xmax,xmax]);
ylim([-ymax,ymax]);
ax = gca;
set(fig, 'Position', get(0, 'Screensize')); pause(1);
ax.PlotBoxAspectRatioMode = 'manual';
ax.PlotBoxAspectRatio = [1 1 1];
ax.DataAspectRatioMode = 'manual';
ax.DataAspectRatio = [1 1 1];
ax_pos = plotboxpos(ax);
set(ax,'visible','off')
hold all
fill([-200 200 200 -200],[-150 -150 150 150],[.85,1,.95]);
plot(G, 'XData', dt.Points(:, 1), 'YData', dt.Points(:, 2),'LineWidth',5,'EdgeColor','k','NodeLabel',{},'NodeColor',[.1 .1 .1]);
plot(G, 'XData', dt.Points(:, 1), 'YData', dt.Points(:, 2),'LineWidth',2,'EdgeColor','w','LineStyle','--','Marker','none','NodeLabel',{});

% create objects
L = 8; H = 4;
X = [-L/2  L/2  L/2  -L/2];
Y = [-H/2  -H/2  H/2  H/2];

car_g = fill(nan,nan,[.6 0 0],'EdgeColor',[0 0 0]);
lab_g = annotation('textarrow','String','myopic','LineWidth',1,'FontSize',12,'FontWeight','bold','TextBackgroundColor','w','TextEdgeColor','k');
car_s = fill(nan,nan,[1 0 0],'EdgeColor',[0 0 0]);
lab_s = annotation('textarrow','String','smart','LineWidth',1,'FontSize',12,'FontWeight','bold','TextBackgroundColor','w','TextEdgeColor','k');

requests_g = scatter(nan,nan,250,'MarkerFaceColor',[1 1 1]*.6,'MarkerEdgeColor',[0 0 0]);
requests_s = scatter(nan,nan,250,'MarkerFaceColor',[1 1 1]*.9,'MarkerEdgeColor',[0 0 0]);

assigned_req_g = scatter(nan,nan,250,'MarkerFaceColor',[0 0 1],'MarkerEdgeColor',[0 0 0]);
assigned_req_s = scatter(nan,nan,250,'MarkerFaceColor',[0 .7 1],'MarkerEdgeColor',[0 0 0]);
lab_new_req_g = [];
lab_new_req_s = [];

pickup_col_g = [1 .7 0];
dropoff_col_g = [0 .7 0];
next_stop_g = scatter(nan,nan,150,'MarkerFaceColor',pickup_col_g,'MarkerEdgeColor',[0 0 0],'Marker','square');
pickup_col_s = [1 1 0];
dropoff_col_s = [0 1 0];
next_stop_s = scatter(nan,nan,150,'MarkerFaceColor',pickup_col_s,'MarkerEdgeColor',[0 0 0],'Marker','square');

% symbol legend
r = fig.PaperPosition(3) / fig.PaperPosition(4);  % for circle markers

box_shift = .076;
box_x_shift = .0;
annotation('textbox','Position',[.05-box_x_shift 0.49+box_shift .185 .36],'FontWeight','bold','FontSize',15,'HorizontalAlignment','center','FitBoxToText','off','BackgroundColor','white','String','Myopic driver');
annotation('textbox','Position',[.1-box_x_shift 0.75+box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Car');
annotation('rectangle','Position',[.0685-box_x_shift .768+box_shift .025 .025],'FaceColor',[.6 0 0],'EdgeColor',[0 0 0]);  % driver
annotation('textbox','Position',[.1-box_x_shift 0.7+box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Next pick up (m pick)');
annotation('rectangle','Position',[.0725-box_x_shift .718+box_shift .028/r .028],'FaceColor',[1 .7 0],'EdgeColor',[0 0 0]); % next location - pick up
annotation('textbox','Position',[.1-box_x_shift 0.65+box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Next drop off (m drop)');
annotation('rectangle','Position',[.0725-box_x_shift .668+box_shift .028/r .028],'FaceColor',[0 .7 0],'EdgeColor',[0 0 0]); % next location - drop off
annotation('textbox','Position',[.1-box_x_shift 0.6+box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String',{'Tour locations stored','at base station (m)'});
annotation('ellipse','Position',[.0705-box_x_shift .605+box_shift .035/r .035],'FaceColor',[.6 .6 .6],'EdgeColor',[0 0 0]); % stored route
annotation('textbox','Position',[.1-box_x_shift 0.53+box_shift .1 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Assigned request (m new)');
annotation('ellipse','Position',[.0705-box_x_shift .545+box_shift .035/r .035],'FaceColor',[0 0 1],'EdgeColor',[0 0 0]); % assigned request
% ann_all_g = annotation('textbox','Position',[.1-box_x_shift 0.485+box_shift .1 .05],'FontWeight','bold','FontSize',12,'FitBoxToText','on','EdgeColor','none');

box_shift = .31;
annotation('textbox','Position',[.05-box_x_shift 0.49-box_shift .185 .36],'FontWeight','bold','FontSize',15,'HorizontalAlignment','center','FitBoxToText','off','BackgroundColor','white','String','Smart driver');
annotation('textbox','Position',[.1-box_x_shift 0.75-box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Car');
annotation('rectangle','Position',[.0685-box_x_shift .768-box_shift .025 .025],'FaceColor',[1 0 0],'EdgeColor',[0 0 0]);  % driver
annotation('textbox','Position',[.1-box_x_shift 0.7-box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Next pick up (s pick)');
annotation('rectangle','Position',[.0725-box_x_shift .718-box_shift .028/r .028],'FaceColor',[1 1 0],'EdgeColor',[0 0 0]); % next location - pick up
annotation('textbox','Position',[.1-box_x_shift 0.65-box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Next drop off (s drop)');
annotation('rectangle','Position',[.0725-box_x_shift .668-box_shift .028/r .028],'FaceColor',[0 1 0],'EdgeColor',[0 0 0]); % next location - drop off
annotation('textbox','Position',[.1-box_x_shift 0.6-box_shift .129 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String',{'Tour locations stored','at base station (s)'});
annotation('ellipse','Position',[.0705-box_x_shift .605-box_shift .035/r .035],'FaceColor',[.9 .9 .9],'EdgeColor',[0 0 0]); % stored route
annotation('textbox','Position',[.1-box_x_shift 0.53-box_shift .1 .05],'FontSize',12,'FitBoxToText','on','EdgeColor','none','String','Assigned request (s new)');
annotation('ellipse','Position',[.0705-box_x_shift .545-box_shift .035/r .035],'FaceColor',[0 .7 1],'EdgeColor',[0 0 0]); % assigned request
% ann_all_s = annotation('textbox','Position',[.1-box_x_shift 0.485-box_shift .1 .05],'FontWeight','bold','FontSize',12,'FitBoxToText','on','EdgeColor','none');

ann_service_time = annotation('textbox','String','Average service time: -','Position',[.05-box_x_shift 0.42-box_shift .185 .05],'FontWeight','bold','FontSize',15,'FitBoxToText','off','BackgroundColor','w');

% video writer
write_video = 1;
frame_rate = 60;

if write_video 
    
    v_1 = VideoWriter('ridesharing_sim_r3_1','MPEG-4');   % write output video
    v_1.FrameRate = frame_rate;
    open(v_1);
    
    v_2 = VideoWriter('ridesharing_sim_r3_2','MPEG-4');   % write output video
    v_2.FrameRate = frame_rate;
    open(v_2);

end

% loop params
curr_loc_g = dt.Points(all_curr_loc_g(1) + 1,:);
next_loc_g = dt.Points(all_curr_loc_g(2) + 1, :);
curr_theta_g = atan2(next_loc_g(2) - curr_loc_g(2), next_loc_g(1) - curr_loc_g(1));

curr_loc_s = dt.Points(all_curr_loc_s(1) + 1,:);
next_loc_s = dt.Points(all_curr_loc_s(2) + 1,:);
curr_theta_s = atan2(next_loc_s(2) - curr_loc_s(2), next_loc_s(1) - curr_loc_s(1));

transition_step = .01;
n_steps_rotation = .2/transition_step;
flash_counter = 0;
flash_on = true;
avg_service_time_g = 0;
served_req_g = 0;
avg_service_time_s = 0;
served_req_s = 0;

for t = 1:10010
        
    if write_video && t < 10000
        
        v = v_1;

        if t > 25
            
            close(v_1);
            write_video = 0;
                            
        end
        
    else
        
        if t == 10000
            
            write_video = 1;
            v = v_2;
            
        end
    
    end
    
    if ~write_video
        
        continue
        
    end
    
    % refresh counters    
%     set(ann_all_g,'String',sprintf('Enqueued riders: %d',size(all_queues_g{t},1)));    
%     set(ann_all_s,'String',sprintf('Enqueued riders: %d',size(all_queues_s{t},1)));
    
    if all_service_time(t)
        
        set(ann_service_time ,'String',sprintf('Average service time: %d',round(all_service_time(t))));
    
    end
    
    % show stored tour at base station
    requests_g.XData = dt.Points(all_stored_tours_g{1,t} + 1, 1);
    requests_g.YData = dt.Points(all_stored_tours_g{1,t} + 1, 2);
    req_lab_g = request_labels(all_stored_tours_g{1,t}+1,all_next_stops_g{t}+1,requests_g,ax_pos,xmax,ymax,'m');
        
    requests_s.XData = dt.Points(all_stored_tours_s{1,t} + 1, 1);
    requests_s.YData = dt.Points(all_stored_tours_s{1,t} + 1, 2);
    req_lab_s = request_labels(all_stored_tours_s{1,t}+1,all_next_stops_s{t}+1,requests_s,ax_pos,xmax,ymax,'s');
    
    % highlights next stop
    
    next_stop_g.XData = dt.Points(all_next_stops_g{t}+1,1);
    next_stop_g.YData = dt.Points(all_next_stops_g{t}+1,2);
    
    is_pickup = true;
    
    try
        
        if all_queues_g{t}(1,1) == all_next_stops_g{t}
            
            next_stop_g.MarkerFaceColor = pickup_col_g;
            
        else
            
            next_stop_g.MarkerFaceColor = dropoff_col_g;
            is_pickup = ~is_pickup;
            
        end
        
        lab_next_stop_g = next_stop_label(next_stop_g,ax_pos,xmax,ymax,'m',is_pickup);
        
    catch
        
        next_stop_g.XData = nan;
        next_stop_g.YData = nan;
        
    end
    
    next_stop_s.XData = dt.Points(all_next_stops_s{t}+1,1);
    next_stop_s.YData = dt.Points(all_next_stops_s{t}+1,2);
    
    is_pickup = true;
        
    try

        if any(all_queues_s{t}(1:min(5,size(all_queues_s{t},1)),1) == all_next_stops_s{t})
            
            next_stop_s.MarkerFaceColor = pickup_col_s;
            
        else
            
            next_stop_s.MarkerFaceColor = dropoff_col_s;
            is_pickup = ~is_pickup;
            
        end
        
        lab_next_stop_s = next_stop_label(next_stop_s,ax_pos,xmax,ymax,'s',is_pickup);
        
    catch
        
        next_stop_s.XData = nan;
        next_stop_s.YData = nan;
        
    end
    
    % highlight current paths
    p = plot(G, 'XData', dt.Points(:, 1), 'YData', dt.Points(:, 2),'LineWidth',.1,'EdgeColor','w','NodeLabel',{},'Marker','none');
    
    path_g = shortestpath(G,all_curr_loc_g(t) + 1,all_next_stops_g{t}+1);
    highlight(p,path_g,'EdgeColor',next_stop_g.MarkerFaceColor,'LineWidth',2.5,');
    
    path_s = shortestpath(G,all_curr_loc_s(t) + 1,all_next_stops_s{t}+1);
    highlight(p,path_s,'EdgeColor',next_stop_s.MarkerFaceColor,'LineWidth',2.5);
    
    uistack(requests_s,'top');
    uistack(requests_g,'top');
    uistack(assigned_req_s,'top');
    uistack(assigned_req_g,'top');
    uistack(next_stop_s,'top');
    uistack(next_stop_g,'top');
    uistack(car_g,'top');
    uistack(car_s,'top');
    uistack(lab_g,'top');
    uistack(lab_s,'top');
    
    % move from current to next location
    curr_R_g = ([cos(curr_theta_g), -sin(curr_theta_g); sin(curr_theta_g), cos(curr_theta_g)]);
    curr_R_s = ([cos(curr_theta_s), -sin(curr_theta_s); sin(curr_theta_s), cos(curr_theta_s)]);
    
    flash_on = true;   % for assigned requests
    flash_counter = 0;
    
    straight_frac = .8;
    
    if norm(next_loc_g - curr_loc_g) > 50 || norm(next_loc_s - curr_loc_s) > 50
        
        straight_frac = .9;
        
    end

    for step = 0:transition_step:straight_frac % move straight
        
        curr_coord_g = (1-step) * curr_loc_g + step * next_loc_g;
        curr_pos_g =  curr_R_g*[X;Y] + curr_coord_g';
        
        car_g.XData = curr_pos_g(1,:);
        car_g.YData = curr_pos_g(2,:);
        
        % refresh label
        refresh_label(lab_g,curr_coord_g,xmax,ymax,ax_pos);
        
        % if any request is assigned, flash it
        if all_assigned_req_g(t) + 1
            
            [flash_counter,flash_on,lab_new_req_g] = flash_request(dt.Points(all_assigned_req_g(t)+1,:),assigned_req_g,flash_counter,flash_on,ax_pos,xmax,ymax,'m new');

        end
                
        curr_coord_s = (1-step) * curr_loc_s + step * next_loc_s;
        curr_pos_s =  curr_R_s*[X;Y] + curr_coord_s';
        
        car_s.XData = curr_pos_s(1,:);
        car_s.YData = curr_pos_s(2,:);
        refresh_label(lab_s,curr_coord_s,xmax,ymax,ax_pos);
        
        if all_assigned_req_s(t) + 1
            
            [flash_counter,flash_on,lab_new_req_s] = flash_request(dt.Points(all_assigned_req_s(t)+1,:),assigned_req_s,flash_counter,flash_on,ax_pos,xmax,ymax,'s new');

        end
        
        curr_frame = getframe(gcf);
        
        if write_video
            
            writeVideo(v,curr_frame);
            
        else
            
            pause(1/frame_rate);
            
        end
        
        try
            
            delete(lab_new_req_g);
            
        end
        
        try
            
            delete(lab_new_req_s);
        
        end
        
    end
    
    next_next_loc_g = dt.Points(all_curr_loc_g(t+2) + 1,:);
    next_theta_g = atan2(next_next_loc_g(2) - next_loc_g(2), next_next_loc_g(1) - next_loc_g(1));
    
    if abs(next_theta_g - curr_theta_g) > pi
        
        next_theta_g = next_theta_g - 2*pi*sign(next_theta_g - curr_theta_g);
        
    end
        
    next_next_loc_s = dt.Points(all_curr_loc_s(t+2) + 1,:);
    next_theta_s = atan2(next_next_loc_s(2) - next_loc_s(2), next_next_loc_s(1) - next_loc_s(1));
    
    if abs(next_theta_s - curr_theta_s) > pi
        
        next_theta_s = next_theta_s - 2*pi*sign(next_theta_s - curr_theta_s);
        
    end
    
    rot_frac = 1 - straight_frac;
    
    for step = 0:n_steps_rotation   % turn
        
        step_pos = straight_frac + rot_frac/n_steps_rotation * step;
        step_or = step/n_steps_rotation;

        curr_coord_g = (1-step_pos) * curr_loc_g + step_pos * next_loc_g;
        
        if mod(curr_theta_g - next_theta_g,pi) && any(next_loc_g ~= next_next_loc_g)
            
            rotating_theta_g = (1-step_or) * curr_theta_g + step_or * next_theta_g;
            rotating_R_g = ([cos(rotating_theta_g), -sin(rotating_theta_g); sin(rotating_theta_g), cos(rotating_theta_g)]);
            curr_pos_g = rotating_R_g*[X;Y] + curr_coord_g';
            
        else
            
            curr_pos_g =  curr_R_g*[X;Y] + curr_coord_g';
            
        end
        
        car_g.XData = curr_pos_g(1,:);
        car_g.YData = curr_pos_g(2,:);
        refresh_label(lab_g,curr_coord_g,xmax,ymax,ax_pos);
                
        if all_assigned_req_g(t) + 1
            
            [flash_counter,flash_on,lab_new_req_g] = flash_request(dt.Points(all_assigned_req_g(t)+1,:),assigned_req_g,flash_counter,flash_on,ax_pos,xmax,ymax,'m new');

        end
        
        curr_coord_s = (1-step_pos) * curr_loc_s + step_pos * next_loc_s;
        
        if mod(curr_theta_s - next_theta_s,pi) && any(next_loc_s ~= next_next_loc_s)
            
            rotating_theta_s = (1-step_or) * curr_theta_s + step_or * next_theta_s;
            rotating_R_s = ([cos(rotating_theta_s), -sin(rotating_theta_s); sin(rotating_theta_s), cos(rotating_theta_s)]);
            curr_pos_s =  rotating_R_s*[X;Y] + curr_coord_s';
            
        else
            
            curr_pos_s =  curr_R_s*[X;Y] + curr_coord_s';
            
        end

        car_s.XData = curr_pos_s(1,:);
        car_s.YData = curr_pos_s(2,:);
        refresh_label(lab_s,curr_coord_s,xmax,ymax,ax_pos);
        
        if all_assigned_req_s(t) + 1
            
            [flash_counter,flash_on,lab_new_req_s] = flash_request(dt.Points(all_assigned_req_s(t)+1,:),assigned_req_s,flash_counter,flash_on,ax_pos,xmax,ymax,'s new');

        end
        
        curr_frame = getframe(gcf);

        if write_video
            
            writeVideo(v,curr_frame);
            
        else
            
            pause(1/frame_rate);
            
        end
        
        try
            
            delete(lab_new_req_g);
            
        end
        
        try
            
            delete(lab_new_req_s);
        
        end
        
    end
    
    % clear assigned requests
    assigned_req_g.XData = nan;
    assigned_req_g.YData = nan;
    
    assigned_req_s.XData = nan;
    assigned_req_s.YData = nan;
    
    % clear labels
    delete(req_lab_g);
    delete(req_lab_s);
    
    try
        
        delete(lab_next_stop_g);
        
    end
    
    try
        
        delete(lab_next_stop_s);
        
    end
        
    % update loop params
    curr_loc_g = next_loc_g;
    next_loc_g = next_next_loc_g;
    
    if any(curr_loc_g ~= next_loc_g)
        
        curr_theta_g = rem(next_theta_g,2*pi);
    
    end
    
    curr_loc_s = next_loc_s;
    next_loc_s = next_next_loc_s;
    
    if any(curr_loc_s ~= next_loc_s)
        
        curr_theta_s = rem(next_theta_s,2*pi);
    
    end
    
    delete(p);
    
end

if write_video
    
    close(v_2);
    
end

==> Simulations/Ride-sharing/Animation/flash_request.m <==
function [flash_counter,flash_on,lab_new_req] = flash_request(assigned_request_loc,assigned_req_marker,flash_counter,flash_on,ax_pos,xmax,ymax,driver_string)

f_counter_max = 7;

if flash_on
    
    assigned_req_marker.XData = assigned_request_loc(1);
    assigned_req_marker.YData = assigned_request_loc(2);
    
    ax_xpos = ax_pos(1);
    ax_ypos = ax_pos(2);
    ax_w = ax_pos(3);
    ax_h = ax_pos(4);

    x_shift = 11;
    
    if strcmp(driver_string,'m')
    
        x_shift = 13;
    
    end

    y_shift = 11;
    lab_new_req = annotation('textarrow','String',driver_string,'Color',assigned_req_marker.MarkerFaceColor,'FontSize',12,'FontWeight','bold','TextBackgroundColor','w','TextEdgeColor','k',...
        'HeadStyle','none','Position',[(assigned_request_loc(1)+x_shift + xmax) / 2 / xmax * ax_w + ax_xpos (assigned_request_loc(2)+y_shift + ymax) / 2 / ymax * ax_h + ax_ypos 0 0]);
    
    flash_counter = flash_counter + 1;
    
    if flash_counter > f_counter_max
        
        flash_on = ~flash_on;
        flash_counter = 0;
        
    end
    
else
    
    assigned_req_marker.XData = nan;
    assigned_req_marker.YData = nan;
    
    lab_new_req = [];
    
    flash_counter = flash_counter + 1;
    
    if flash_counter > f_counter_max
        
        flash_on = ~flash_on;
        flash_counter = 0;
        
    end
    
end

end

==> Simulations/Ride-sharing/Animation/next_stop_label.m <==
function lab_next_req = next_stop_label(next_stop,ax_pos,xmax,ymax,driver_string,is_pickup)

ax_xpos = ax_pos(1);
ax_ypos = ax_pos(2);
ax_w = ax_pos(3);
ax_h = ax_pos(4);

x_shift = 11;

if strcmp(driver_string,'m')
    
    x_shift = 13;
    
end

y_shift = 9;

req_strign = ' pick';

if ~is_pickup
    
    req_strign = ' drop';
    
end

lab_next_req = annotation('textarrow','String',strcat(driver_string,req_strign),'FontSize',12,'FontWeight','bold','TextBackgroundColor','w','TextEdgeColor','k','HeadStyle','none','Position',...
    [(next_stop.XData+x_shift + xmax) / 2 / xmax * ax_w + ax_xpos (next_stop.YData+y_shift + ymax) / 2 / ymax * ax_h + ax_ypos 0 0]);

end

==> Simulations/Ride-sharing/Animation/planarGraph.m <==
function [dt, G] = planarGraph(N,min_dist,max_degree)

% generate 2D points
[X,Y] = planarGraphPoints(N,min_dist);
X = X';
X(X == min(X)) = min(X) - 10;
X(X == max(X)) = max(X) + 10;
Y = Y'*1.5;
Y(Y == min(Y)) = min(Y) - 10;
Y(Y == max(Y)) = max(Y) + 10;    

% make planar graph
dt = delaunayTriangulation(X,Y);
A = sparse(dt.ConnectivityList, dt.ConnectivityList(:, [2:end 1]), 1);
A = A + A';
A(A~=0) = 1;
G = graph(A);

% prune edges

for edge = 1:size(G.Edges,1)

    try
        
        node = G.Edges.EndNodes(edge,1);
    
    catch
        
        break
        
    end
    
    if degree(G,node) > randi(max_degree)
       
        G = rmedge(G,edge);
        
    end
        
end

G.Edges.Weight(:) = 1;

end

==> Simulations/Ride-sharing/Animation/planarGraphPoints.m <==
function [X, Y] = planarGraphPoints(N,min_dist)

format bank
rng('Shuffle')

a = linspace(0,2*pi,20);
X = zeros(1,N);
Y = zeros(1,N);
x_grid = -200+min_dist:200-min_dist;
y_grid = -100+min_dist:100-min_dist;
[X_grid,Y_grid] = meshgrid(x_grid,y_grid);
P = [X_grid(:)';Y_grid(:)'];
xc1_base = min_dist*cos(a);
yc1_base = min_dist*sin(a);

for k=1:N
    
    [~, sz2P]=size(P);
    nP = randi(sz2P,1,1);
    X(k) = P(1,nP);
    Y(k) = P(2,nP);
    xc1 = xc1_base + X(k);
    yc1 = yc1_base + Y(k);
    in = inpolygon(P(1,:),P(2,:),xc1,yc1);
    in = in(:)';
    P(:,find(in>0)) = [];
    
end

end

==> Simulations/Ride-sharing/Animation/plotboxpos.m <==
function pos = plotboxpos(h)
%PLOTBOXPOS Returns the position of the plotted axis region
%
% pos = plotboxpos(h)
%
% This function returns the position of the plotted region of an axis,
% which may differ from the actual axis position, depending on the axis
% limits, data aspect ratio, and plot box aspect ratio.  The position is
% returned in the same units as the those used to define the axis itself.
% This function can only be used for a 2D plot.  
%
% Input variables:
%
%   h:      axis handle of a 2D axis (if ommitted, current axis is used).
%
% Output variables:
%
%   pos:    four-element position vector, in same units as h
% Copyright 2010 Kelly Kearney
% Check input
if nargin < 1
    h = gca;
end
if ~ishandle(h) || ~strcmp(get(h,'type'), 'axes')
    error('Input must be an axis handle');
end
% Get position of axis in pixels
currunit = get(h, 'units');
axisPos  = getpixelposition(h);
% Calculate box position based axis limits and aspect ratios
darismanual  = strcmpi(get(h, 'DataAspectRatioMode'),    'manual');
pbarismanual = strcmpi(get(h, 'PlotBoxAspectRatioMode'), 'manual');
if ~darismanual && ~pbarismanual
    
    pos = axisPos;
    
else
    xlim = get(h, 'XLim');
    ylim = get(h, 'YLim');
    
    % Deal with axis limits auto-set via Inf/-Inf use
    
    if any(isinf([xlim ylim]))
        hc = get(h, 'Children');
        hc(~arrayfun( @(h) isprop(h, 'XData' ) & isprop(h, 'YData' ), hc)) = [];
        xdata = get(hc, 'XData');
        if iscell(xdata)
            xdata = cellfun(@(x) x(:), xdata, 'uni', 0);
            xdata = cat(1, xdata{:});
        end
        ydata = get(hc, 'YData');
        if iscell(ydata)
            ydata = cellfun(@(x) x(:), ydata, 'uni', 0);
            ydata = cat(1, ydata{:});
        end
        isplotted = ~isinf(xdata) & ~isnan(xdata) & ...
                    ~isinf(ydata) & ~isnan(ydata);
        xdata = xdata(isplotted);
        ydata = ydata(isplotted);
        if isempty(xdata)
            xdata = [0 1];
        end
        if isempty(ydata)
            ydata = [0 1];
        end
        if isinf(xlim(1))
            xlim(1) = min(xdata);
        end
        if isinf(xlim(2))
            xlim(2) = max(xdata);
        end
        if isinf(ylim(1))
            ylim(1) = min(ydata);
        end
        if isinf(ylim(2))
            ylim(2) = max(ydata);
        end
    end
    dx = diff(xlim);
    dy = diff(ylim);
    dar = get(h, 'DataAspectRatio');
    pbar = get(h, 'PlotBoxAspectRatio');
    limDarRatio = (dx/dar(1))/(dy/dar(2));
    pbarRatio = pbar(1)/pbar(2);
    axisRatio = axisPos(3)/axisPos(4);
    if darismanual
        if limDarRatio > axisRatio
            pos(1) = axisPos(1);
            pos(3) = axisPos(3);
            pos(4) = axisPos(3)/limDarRatio;
            pos(2) = (axisPos(4) - pos(4))/2 + axisPos(2);
        else
            pos(2) = axisPos(2);
            pos(4) = axisPos(4);
            pos(3) = axisPos(4) * limDarRatio;
            pos(1) = (axisPos(3) - pos(3))/2 + axisPos(1);
        end
    elseif pbarismanual
        if pbarRatio > axisRatio
            pos(1) = axisPos(1);
            pos(3) = axisPos(3);
            pos(4) = axisPos(3)/pbarRatio;
            pos(2) = (axisPos(4) - pos(4))/2 + axisPos(2);
        else
            pos(2) = axisPos(2);
            pos(4) = axisPos(4);
            pos(3) = axisPos(4) * pbarRatio;
            pos(1) = (axisPos(3) - pos(3))/2 + axisPos(1);
        end
    end
end
% Convert plot box position to the units used by the axis
hparent = get(h, 'parent');
hfig = ancestor(hparent, 'figure'); % in case in panel or similar
currax = get(hfig, 'currentaxes');
temp = axes('Units', 'Pixels', 'Position', pos, 'Visible', 'off', 'parent', hparent);
set(temp, 'Units', currunit);
pos = get(temp, 'position');
delete(temp);
set(hfig, 'currentaxes', currax);


==> Simulations/Ride-sharing/Animation/refresh_label.m <==
function refresh_label(label,center_coord,xmax,ymax,ax_pos)

ax_xpos = ax_pos(1);
ax_ypos = ax_pos(2);
ax_w = ax_pos(3);
ax_h = ax_pos(4);

car_x_norm = (center_coord(1) + xmax) / 2 / xmax * ax_w + ax_xpos;
label.X = [car_x_norm+.03 car_x_norm];
car_y_norm = (center_coord(2) + ymax) / 2 / ymax * ax_h + ax_ypos;
label.Y = [car_y_norm+.05 car_y_norm];

end

==> Simulations/Ride-sharing/Animation/request_labels.m <==
function req_lab = request_labels(locations,next_stop,reqs,ax_pos,xmax,ymax,driver_string)

req_lab = [];

ax_xpos = ax_pos(1);
ax_ypos = ax_pos(2);
ax_w = ax_pos(3);
ax_h = ax_pos(4);

x_shift = 2.5;

if strcmp(driver_string,'m')
    
    x_shift = 4;
    
end

y_shift = 11;
    
for ii = 1:length(locations)
    
    if locations(ii) ~= next_stop
    
        req_lab(ii) = annotation('textarrow','String',driver_string,'FontWeight','bold','FontSize',12,'TextBackgroundColor','w','TextEdgeColor','k','HeadStyle','none','Position',...
            [(reqs.XData(ii)+x_shift + xmax) / 2 / xmax * ax_w + ax_xpos (reqs.YData(ii)+y_shift + ymax) / 2 / ymax * ax_h + ax_ypos 0 0]);
    
    end
    
end

end

==> Simulations/Ride-sharing/converter.py <==
import pickle        
import csv

def pickle2csv(filename):
    with open('data/'+filename+'.pickle', 'rb') as f:
        A = pickle.load(f)
    with open('data/'+filename+'.csv', mode='w') as f:
        writer = csv.writer(f,quoting=csv.QUOTE_MINIMAL)
        for row in A:
            writer.writerow(row)

pickle2csv('adjacency')

==> Simulations/Ride-sharing/driver.py <==
import numpy as np
import queue as q

# Class for drivers

class Driver:
    def __init__(self,roadmap,location,request_queue,tau):
        self.roadmap = roadmap                                          # roadmap the driver moves across
        self.request_queue = request_queue                              # current requests to be served
        self.current_location = location                                # current vehicle location
        self.plan_size = self.tau = tau                                 # maximum number of processed requests/processing time
        self.proc_counter = 0                                           # counter for local processing, takes value in [0, tau]
        planned_tour = self.__plan_tour()
        self.planned_tour_indices =  planned_tour[0]                    # current tour to follow
        self.planned_tour_locations = planned_tour[1]                   # current locations to stop by  
        self.next_stop = self.planned_tour_locations[0]                 # next visited request location
        self.__plan_route()                                             # current route to move along
        self.next_tour_indices = self.planned_tour_indices.copy()       # next tour, to be replaced every tau timestamps
        self.next_tour_locations = self.planned_tour_locations.copy()   # next tour locations, to be replaced every tau timestamps
        self.previous_tour_indices = []                                 # copy of latest used tour

    # method to enqueue a new request
    def add_request(self,request):
        self.request_queue.append(request)
        
    # method to get processed queue size
    def get_tau(self):
        return self.tau
    
    # method to get the stored tour locations
    def get_tour(self):
        if len(self.planned_tour_locations):
            return self.planned_tour_locations
        else:
            return self.current_location

    # method to fet current location
    def get_location(self):
        return self.current_location

    # method to inspect if queue is empty
    def get_queue_len(self):
        return len(self.request_queue)

    # method to make the taxi move along the planned route, if any, and possibly visit enqueued request locations
    def move(self):

        self.proc_counter += 1  # one time unit of computation equal to time for travelling along one link
        served_request = None

        # if planned route still to go, move accordingly
        if not(self.planned_route.empty()):
            self.current_location = self.planned_route.get_nowait()
            
        # if request location reached, remove from queue
        if self.planned_route.empty() and len(self.planned_tour_indices):
            served_request = self.__remove_visited_stop()
            
            # plan new route if still stops to go and the next tour is not ready
            if len(self.planned_tour_indices) and self.proc_counter != self.tau:
                self.__plan_route()

        # if next tour is ready, replace and start computing next tour
        if self.proc_counter == self.tau:
            self.proc_counter = 0
            self.__replace_tour()

            # plan new route to next planned stop, if any
            if len(self.planned_tour_indices):
                self.__plan_route()
            
        return served_request
                
    # method to plan route from current location to next planned location
    def __plan_route(self):
        next_request = self.request_queue[self.planned_tour_indices[0]]
        next_stop = next_request.pick_up
        if not(next_request.to_pick):
            next_stop = next_request.drop_off
        self.next_stop = next_stop
        route = self.roadmap.get_shortest_path(self.current_location, next_stop)
        planned_route = q.Queue()   # route to next planned stop
        for step in route:
            planned_route.put(step)
        planned_route.get_nowait()  # discard current location
        self.planned_route = planned_route

    # method to solve the TSP for the first plan_size requests with nearest neighbour
    def __plan_tour(self):
        planned_stop = next_stop = self.current_location
        current_plan_size = min(self.plan_size,len(self.request_queue))*2
        planned_tour = [0]*current_plan_size
        planned_tour_locations = [0]*current_plan_size
        planned_requests = np.zeros(current_plan_size,dtype=np.int8) # to keep track of planned requests
        for i in range(current_plan_size):
            shortest_distance = np.inf
            closest_request_index = -1
            for index, request in enumerate(self.request_queue[0:int(current_plan_size/2)]):
                if planned_requests[index] != 2:    # only consider non-planned requests
                    if request.to_pick and not(planned_requests[index]):    # schedule pick up
                        current_distance = self.roadmap.shortest_path_length(planned_stop, request.pick_up)
                        if current_distance < shortest_distance:    # schedule closest location next
                            shortest_distance = current_distance
                            closest_request_index = index
                            next_stop = request.pick_up
                    else:                                                   # schedule drop off
                        current_distance = self.roadmap.shortest_path_length(planned_stop, request.drop_off)
                        if current_distance < shortest_distance:
                            shortest_distance = current_distance
                            closest_request_index = index
                            next_stop = request.drop_off
            
            if closest_request_index == -1:
                planned_tour[i:] = []
                planned_tour_locations[i:] = []
                break

            planned_tour[i] = closest_request_index
            planned_tour_locations[i] = next_stop
            planned_requests[closest_request_index] += 1 + int(not(self.request_queue[closest_request_index].to_pick))
            planned_stop = next_stop    # move virtually along planned tour
        
        return [planned_tour, planned_tour_locations]
                
    # method to remove visited stops from plan, and possibly plan new route towards next stop
    def __remove_visited_stop(self):
        reached_request_index = self.planned_tour_indices.pop(0)

        # mark or remove reached request
        reached_request = self.request_queue[reached_request_index]
        served_request = None
        if reached_request.to_pick: # pick up rider
            reached_request.to_pick = not(reached_request.to_pick)
        else:   # drop off rider and delete request from queue
            served_request = reached_request.copy()
            del self.request_queue[reached_request_index]

            # shift indices of tours if needed
            self.planned_tour_indices = [stop - int(stop>reached_request_index) for stop in self.planned_tour_indices]
            self.next_tour_indices = [stop - int(stop>reached_request_index) for stop in self.next_tour_indices]
            
        # prune next tour, if needed
        try:
            req_index_index = self.next_tour_indices.index(reached_request_index)
            del self.next_tour_indices[req_index_index]
            del self.next_tour_locations[req_index_index]
        except:
            pass
        
        return served_request
            
    # method to replace current plan with a new one
    def __replace_tour(self):

        # break infinite loops, if any
        if self.previous_tour_indices == self.next_tour_indices and len(self.planned_tour_indices):
            return
            
        # replace tour
        self.previous_tour_indices = self.planned_tour_indices.copy()
        self.planned_tour_indices = self.next_tour_indices.copy()
        
        # store new planned locations
        self.planned_tour_locations = self.next_tour_locations.copy()

        # plan next tour
        next_tour = self.__plan_tour()
        self.next_tour_indices =  next_tour[0]
        self.next_tour_locations = next_tour[1]

# stage cost
def J(tau, queue_len, age):
    cost_proc = (2 * np.exp(-.15*tau) + 2.4) * queue_len
    cost_age = age #5 * (1 - np.exp(-.1*age))
    return cost_proc + cost_age

# communication delay
def r(tau):
    return tau

==> Simulations/Ride-sharing/get_opt_tau.m <==
function [opt_tau, optH] = get_opt_tau(J,r,delta)

H_max = 100;    % max age
step_size = 2.5;    % step size for gradient ascent over C
tau_max = 20;   % max tau
f = 1:2;    % frequencies of agents
C_start = 50;
f_min = 0;
f_max = 1.0;
optH = zeros(1,tau_max);
cost = zeros(1,tau_max);
opt_cost =  [0 0];
opt_tau = 0;
tau_greedy = 1;
r_greedy = r(tau_greedy);
delta_greedy = delta(tau_greedy);
H0_greedy = tau_greedy + r_greedy + delta_greedy;

for iterf = 1:1
    
    f_mid = (f_min + f_max)/2.0;
    fr = f_mid + 0.05;
    fl = max(f_mid - 0.05,0);
    
    % use fl
    C = C_start;
    
    for iterC = 1:200
        
        % smart drivers
        
        for tau = 1:tau_max
            
            H0 = tau + r(tau) + delta(tau);
            H = H0;
            
            while H <= H_max
                
                val = (sum(J(tau,H0:H+r(tau)-1)) + C*r(tau))/(H + r(tau) - H0);
                
                if val >= J(tau,H) && val <= J(tau,H+r(tau))
                    
                    break;
                    
                else
                    
                    H = H + 1;
                    
                end
                
            end
            
            cost(tau) = val;
            optH(tau) = H;
            
        end
        
        [opt_cost(1), opt_tau] = min(cost);
        opt_w = optH(opt_tau);
        f(1) = r(opt_tau)/(opt_w - delta(opt_tau) - opt_tau);
        
        % greedy drivers
        
        H = H0_greedy;
        
        while H <= H_max
            
            val = (sum(J(tau_greedy,H0_greedy:H+r_greedy-1)) + C*r_greedy)/(H + r_greedy - H0_greedy);
            
            if val >= J(tau_greedy,H) && val <= J(tau_greedy,H+r_greedy)
                
                break;
                
            else
                
                H = H + 1;
                
            end
            
        end
        
        opt_cost(2) = val;
        opt_w = H;
        f(2) = r_greedy/(opt_w - delta_greedy - tau_greedy);
        
        f_tot_curr = sum(f);
        cost_mid = sum(opt_cost);
        C = C - step_size*(fl-f_tot_curr);
        
    end
    
    cost_fl = cost_mid;
    
    % use fr
    C = C_start;
    
    for iterC = 1:200
        
        % smart drivers
        
        for tau = 1:tau_max
            
            H0 = tau + r(tau) + delta(tau);
            H = H0;
            
            while H <= H_max
                
                val = (sum(J(tau,H0:H+r(tau)-1)) + C*r(tau))/(H + r(tau) - H0);
                
                if val >= J(tau,H) && val <= J(tau,H+r(tau))
                    
                    break;
                    
                else
                    
                    H = H + 1;
                    
                end
                
            end
            
            cost(tau) = val;
            optH(tau) = H;
            
        end
        
        [opt_cost(1), opt_tau] = min(cost);
        opt_w = optH(opt_tau);
        f(1) = r(opt_tau)/(opt_w - delta(opt_tau) - opt_tau);
        
        % greedy drivers
        
        H = H0_greedy;
        
        while H <= H_max
            
            val = (sum(J(tau_greedy,H0_greedy:H+r_greedy-1)) + C*r_greedy)/(H + r_greedy - H0_greedy);
            
            if val >= J(tau_greedy,H) && val <= J(tau_greedy,H+r_greedy)
                
                break;
                
            else
                
                H = H + 1;
                
            end
            
        end
        
        opt_cost(2) = val;
        opt_w = H;
        f(2) = r_greedy/(opt_w - delta_greedy - tau_greedy);
        
        f_tot_curr = sum(f);
        cost_mid = sum(opt_cost);
        C = C - step_size*(fr-f_tot_curr);
        
    end
    
    cost_fr = cost_mid;
    
    if cost_fr < cost_fl
        
        f_min = (f_min + f_max)/2.0;
        
    else
        
        f_max = (f_min + f_max)/2.0;
        
    end
    
end

end

==> Simulations/Ride-sharing/get_opt_tau_old.m <==
close all
clearvars
clc

%% Cost function

% params
N = 10; % number of drivers
r = @(tau) tau;   % communication delay
delta = @(tau) floor((tau - 1) / 2);   % slack age

I = @(tau) 2 * exp(-.2*tau) + 2;    % processing-related cost
AoI = @(tau,k) tau + r(tau) + delta(tau) + k;
A = @(tau,k) 1 - exp(-.05*AoI(tau,k));     % age-related cost
J = @(tau,k) 20 * I(tau) + 1 * AoI(tau,k);    % instantaneous cost with AoI = tau + r(tau) + delta(tau) + k
Jbar = @(tau,w) 1./(tau+w).*sum(J(tau,1:tau+w));    % time-averaged cost over tau + w
f = @(tau,w) r(tau)./(tau+w);   % sensor channel-usage frequency
Jtilde = @(tau,w,C) Jbar(tau,w) + C*f(tau,w);   % total cost with Lagrangian relaxation

%% Minimization

% initial condition
tau = 1;
w_s = 1;
w_g = 1;
C = 1;

% start dual ascent iterations
costOld = inf;
diff = inf;

while abs(diff) > 1e-5
    
    % dual ascent over C
    C = max(C + 10*(N/2*f(tau,w_s)+N/2*f(1,w_g)-1),0);
    
    % coordinate descent over tau and w for smart drivers
    diffJ = inf;
    
    while diffJ ~= 0
        
        JOld = Jtilde(tau,w_s,C);
        
        % descent over tau
        dirTau = 1;  % set descent direction
        
        if Jtilde(tau+dirTau,w_s,C) > Jtilde(tau,w_s,C)
            
            dirTau = -1;
            
        end
        
        while Jtilde(tau+dirTau,w_s,C) < Jtilde(tau,w_s,C) && tau+dirTau > 0
            
            tau = tau + dirTau;
            
        end
        
        % descent over w
        dirw = 1;  % set descent direction
        
        if Jtilde(tau,w_s+dirw,C) > Jtilde(tau,w_s,C)
            
            dirw = -1;
            
        end
        
        while Jtilde(tau,w_s+dirw,C) < Jtilde(tau,w_s,C) && w_s+dirw > 0
            
            w_s = w_s + dirw*tau;
            
        end
        
        diffJ = JOld - Jtilde(tau,w_s,C);
        
    end
    
    % descent over w for greedy drivers
    diffJ = inf;
    
    while diffJ ~= 0
        
        JOld = Jtilde(1,w_g,C);
        dirw = 1;  % set descent direction
        
        if Jtilde(1,w_g+dirw,C) > Jtilde(1,w_g,C)
            
            dirw = -1;
            
        end
        
        while Jtilde(1,w_g+dirw,C) < Jtilde(1,w_g,C) && w_g+dirw > 0
            
            w_g = w_g + dirw;
            
        end
        
        diffJ = JOld - Jtilde(1,w_g,C);
        
    end
    
    costCurr = Jtilde(tau,w_s,C) + Jtilde(1,w_g,C);
    diff = costOld - costCurr
    costOld = costCurr;
    
end

fprintf('Optimal tau: %i \n',tau);
fprintf('Optimal cost: %5.2f \n\n',Jtilde(tau,w_s,C));

==> Simulations/Ride-sharing/main.py <==
import roadmap as rm
import driver as dr
import request as req
import scheduler as sc
import numpy as np
import matplotlib.pyplot as pl
import copy
from scipy.optimize import curve_fit
import pickle

def func_exp(x, a, b, c):

    return a * np.exp(-b * x) + c

def func_pol(x, a, b, c):

    return a * x**b + c

# Monte-Carlo simulation with different taus

max_tau = 10
durations = [0]*max_tau
service_times_avg = [0]*max_tau

# create simulation environment 
n_nodes = 200
connectivity = .025
init_queue_len = 10
init_requests = [0]*init_queue_len
    
MC_simulations = 1000

with open('data/map.pickle', 'rb') as f:
    nyc = pickle.load(f)

# start simulation
for simulation in range(MC_simulations):
    
    # generate initial location
    init_location = np.random.randint(n_nodes)

    # generate initial requests
    for i in range(init_queue_len):
        init_requests[i] = req.generate_request(n_nodes,0)
    
    # start Monte Carlo iteration
    for tau in range(1,max_tau+1):
            
        # create simulation actors
        driver = dr.Driver(nyc,copy.deepcopy(init_location),copy.deepcopy(init_requests),tau)

        # start loop
        duration = 0
        served_req = 0
        service_time_avg = 0

        while driver.get_queue_len():

            # make driver move 
            served_request_curr = driver.move()
            if served_request_curr is not None:
                service_time_curr = duration - served_request_curr.get_generation_time()
                served_req += 1
                service_time_avg += (service_time_curr - service_time_avg) / served_req

            # update counter
            duration += 1
            
        durations[tau-1] += duration
        service_times_avg[tau-1] += service_time_avg
        
# compute average durations
for i in range(max_tau):
    durations[i] /= MC_simulations*init_queue_len
    service_times_avg[i] /= MC_simulations*init_queue_len

tau = np.arange(1,max_tau+1) 

try:
    popt_exp, pcov_exp = curve_fit(func_exp, tau, service_times_avg)
except RuntimeError:
    popt_pol, pcov_pol = curve_fit(func_pol, tau, service_times_avg)
except RuntimeError:
    pass

pl.plot(tau,service_times_avg,'ks-')

try:
    pl.plot(tau, func_exp(tau, *popt_exp), 'g--',label='fit: a=%5.3f, b=%5.3f, c=%5.3f' % tuple(popt_exp))
except NameError:
    pl.plot(tau, func_pol(tau, *popt_pol), 'r--',label='fit: a=%5.3f, b=%5.3f, c=%5.3f' % tuple(popt_pol))
except NameError:
    pass
pl.grid()
pl.xlabel('Maximum number of processed requests')
pl.xticks(tau)
pl.ylabel('Average duration')
pl.legend()
pl.show()

==> Simulations/Ride-sharing/main_MC.py <==
from igraph import Graph
import roadmap as rm
import driver as dr
import request as req
import scheduler as sc
import numpy as np
import matplotlib.pyplot as pl
import copy
import pickle
import scipy.io as io

def ride_sharing_sim(policy='whittle'):

    # check input 
    if not(policy == 'whittle' or policy == 'random' or policy == 'rr'):
        raise ValueError('Invalid input argument.')

    # create simulation actors
    scheduler = sc.Scheduler(n_drivers)
    all_drivers = [0]*n_drivers
    
    # local copy of requests
    init_requests_local = copy.deepcopy(init_requests)
    assigned_requests_local = copy.deepcopy(assigned_requests)

    # greedy drivers
    tau_greedy = 1
    for driver in range(int(n_drivers/2)):
        all_drivers[driver] = dr.Driver(nyc,init_locations[driver].copy(),init_requests_local[driver],tau_greedy)
        scheduler.store_tour_queue_len(driver,all_drivers[driver].get_tour(),init_queue_len)
        scheduler.store_tau(driver,tau_greedy)
        
    # smart drivers
    for driver in range(int(n_drivers/2),n_drivers):
        all_drivers[driver] = dr.Driver(nyc,init_locations[driver].copy(),init_requests_local[driver],tau)
        scheduler.store_tour_queue_len(driver,all_drivers[driver].get_tour(),init_queue_len)
        scheduler.store_tau(driver,tau)
    
    # scheduled drivers queue
    scheduled_drivers = [[] for i in range(np.max([dr.r(driver.get_tau()) for driver in all_drivers])+1)]
    
    # start loop
    transmission_counter = 0
    duration = 0
    service_time_avg = 0
    served_req = 0
    assigned_requests_curr = 0
    empty_queues = False
    scheduled_driver = 0

    while not(empty_queues) or assigned_requests_curr < assigned_requests_max:
                
        for driver in range(n_drivers):
            
            # move all drivers
            served_request_curr = all_drivers[driver].move()
            if served_request_curr is not None:
                service_time_curr = duration - served_request_curr.get_generation_time()
                served_req += 1
                service_time_avg += (service_time_curr - service_time_avg) / served_req

            # increase ages
            scheduler.age_step(driver)
            
        '''
        # if channel is unoccupied, schedule communication
        if not(transmission_counter):
            
            # store new data
            scheduler.store_tour_queue_len(scheduled_driver,all_drivers[scheduled_driver].get_tour(),all_drivers[scheduled_driver].get_queue_len())
            scheduler.age_reset(scheduled_driver,duration)
            
            # trigger agent
            if policy == 'whittle':
                scheduled_driver = scheduler.schedule()
            elif policy == 'random':
                scheduled_driver = np.random.randint(n_drivers)
            else:   # Round Robin
                scheduled_driver = duration % n_drivers
                
            # initiate transmission
            transmission_counter = dr.r(all_drivers[scheduled_driver].get_tau()) - 1
            
        else:    # continue ongoing transmission
            transmission_counter -= 1
        '''
        
        # schedule communication
        if policy == 'whittle':
            scheduled_driver = scheduler.schedule()
        elif policy == 'random':
            scheduled_driver = np.random.randint(n_drivers)
        else:   # Round Robin
            scheduled_driver = duration % n_drivers
        
        # store received data (if any)
        for prev_scheduled in scheduled_drivers[0]:
            scheduler.store_tour_queue_len(prev_scheduled,all_drivers[prev_scheduled].get_tour(),all_drivers[prev_scheduled].get_queue_len())
            scheduler.age_reset(prev_scheduled,duration)
            
        # account for communication delay
        scheduled_drivers[dr.r(all_drivers[scheduled_driver].get_tau())].append(scheduled_driver)
        scheduled_drivers = [scheduled_drivers[i+1] for i in range(len(scheduled_drivers)-1)]
        scheduled_drivers.append([])
        
        # assign new request
        if assigned_requests_curr < assigned_requests_max and duration == req_generation_times[assigned_requests_curr]:
            new_request = assigned_requests_local[assigned_requests_curr]; assigned_requests_curr += 1
            matched_driver = scheduler.assign_request(new_request.pick_up,nyc)
            all_drivers[matched_driver].add_request(new_request)

        # update counters and termination condition
        duration += 1
        empty_queues = True
        for driver in all_drivers:
            if driver.get_queue_len():
                empty_queues = not(empty_queues)
                break
                
    return service_time_avg

# Simulation

# generate roadmap
with open('data/map.pickle', 'rb') as f:
    nyc = pickle.load(f)
n_nodes = 200
# # connectivity = .025 
# nyc = rm.Roadmap(n_nodes,connectivity)  # roadmap - approx. 5 links per location
# map_matrix = Graph.Read_Adjacency(f='data/adjacency.csv',sep=',')
# n_nodes = Graph.vcount(map_matrix)
# nyc = rm.Roadmap(map_matrix)

# create initial vehicle locations
with open('data/init_locations.pickle', 'rb') as f:
    init_locations = pickle.load(f)
n_drivers = 10
# init_locations = np.random.randint(n_nodes,size=n_drivers)

# create initial requests
with open('data/init_requests.pickle', 'rb') as f:
    init_requests = pickle.load(f)
init_queue_len = 10
# init_requests = [0]*n_drivers
# for driver in range(n_drivers):
#     driver_requests = []
#     while len(driver_requests) < init_queue_len:
#         new_init_req = req.generate_request(n_nodes,nyc,0)
#         driver_requests.append(new_init_req)
        
#     init_requests[driver] = driver_requests.copy()
    
# create request generation time instants
# with open('data/req_generation_times.pickle', 'rb') as f:
#     req_generation_times = pickle.load(f)
assigned_requests_max = 10000
req_inter_arrival_times = np.random.poisson(1, assigned_requests_max)
req_inter_arrival_times = [t + 1 for t in req_inter_arrival_times]
req_generation_times = np.cumsum(req_inter_arrival_times)

MC_iterations = 5

# generate requests to be assigned during simulation
# with open('data/assigned_requests_all_100.pickle', 'rb') as f:
#     assigned_requests_all = pickle.load(f)
    
assigned_requests_all = [[0]*assigned_requests_max for i in range(MC_iterations)] 
for j in range(MC_iterations):
    for i in range(assigned_requests_max):
        assigned_requests_all[j][i] = req.generate_request(n_nodes,req_generation_times[i])
        
# processing time range
tau_low = 1
tau_high = 5

# initialize simulation output
service_time_avg_whittle = [0]*(tau_high+1-tau_low)
service_time_avg_rand = [0]*(tau_high+1-tau_low)

for iteration in range(MC_iterations):
    
    # requests to be assigned during simulation
    assigned_requests = assigned_requests_all[iteration]
    
    # start Monte Carlo iteration
    for tau in range(tau_low,tau_high+1):
        
        # run simulations
        service_time_avg_whittle[tau-tau_low] += ride_sharing_sim()
        service_time_avg_rand[tau-tau_low] += ride_sharing_sim('random')
                                                            
# compute average service time
for i in range(tau_high+1-tau_low):
    service_time_avg_whittle[i] /= MC_iterations
    service_time_avg_rand[i] /= MC_iterations

# with open('data/service_time_avg_rand.pickle', 'rb') as f:
#     service_time_avg_rand = pickle.load(f)

tau = range(tau_low,tau_high+1)
pl.plot(tau,service_time_avg_whittle,'ks-',
        tau,service_time_avg_rand,'bd-')
pl.grid()
pl.legend(['Whittle index','Random'])
pl.xlabel('Maximum number of processed requests')
pl.xticks(tau)
pl.ylabel('Average service time')
pl.show()

with open('data/service_time_avg_whittle.pickle', 'wb') as f:
    pickle.dump(service_time_avg_whittle,f)

# with open('data/service_time_avg_rand.pickle', 'wb') as f:
#     pickle.dump(service_time_avg_rand,f)

==> Simulations/Ride-sharing/request.py <==
import random

# Class for riders' requests, defined as pick-up and drop-off locations

class Request:

    def __init__(self,pick_up,drop_off,generation_time):
        self.pick_up = pick_up
        self.drop_off = drop_off
        self.to_pick = True    # true if rider has to be picked up
        self.generation_time = generation_time
        
    def copy(self):
        return Request(self.pick_up,self.drop_off,self.generation_time)
    
    def get_generation_time(self):
        return self.generation_time

# function to randomly generate a request from any node to any other node in a road map composed of n_nodes nodes
def generate_request(n_nodes,generation_time):
    pick_up, drop_off = random.sample(range(n_nodes), 2)
    return Request(pick_up, drop_off,generation_time)

==> Simulations/Ride-sharing/roadmap.py <==
import numpy as np
from igraph import Graph

# Class for the road network

class Roadmap:
    def __init__(self,n_nodes,connectivity):
        self.n_nodes = n_nodes
        self.map = map
        self.map = Graph.Erdos_Renyi(n_nodes, p=connectivity)
        while not(self.map.is_connected()):
            self.map = Graph.Erdos_Renyi(n_nodes, p=connectivity)
            
    def __init__(self,map):
        self.map = map
        
    # method to get the shortest path between any two points in the graph
    def get_shortest_path(self,start,destination):
        return self.map.get_shortest_paths(start, to=destination)[0]

    # method to get the shortest path length between any two points in the graph
    def shortest_path_length(self,start,destination):
        return self.map.shortest_paths_dijkstra(source=start, target=destination)[0][0]

==> Simulations/Ride-sharing/scheduler.py <==
import numpy as np
import driver as dr

class Scheduler:

    def __init__(self, n_drivers):
        self.n_drivers = n_drivers
        self.init_ages = np.zeros(n_drivers, dtype=np.int32)
        self.ages = np.zeros(n_drivers, dtype=np.int32)
        self.taus = np.zeros(n_drivers, dtype=np.int32)
        self.queues_len = np.zeros(n_drivers, dtype=np.int32)
        self.stored_tours = [0]*n_drivers

    # method to reset driver age
    def age_reset(self, driver, timestamp):
        self.init_ages[driver] = self.taus[driver] + timestamp % self.taus[driver] + dr.r(self.taus[driver])
        self.ages[driver] = self.init_ages[driver]

    # method to increase driver age
    def age_step(self, driver):
        self.ages[driver] += 1

    # method to assign new request to a driver
    def assign_request(self, request_location, roadmap):
        shortest_distances = [0]*self.n_drivers
        for driver, tour in enumerate(self.stored_tours):
            if isinstance(tour, int):
                shortest_distances[driver] = roadmap.shortest_path_length(tour, request_location)
            else:
                driver_distances = [roadmap.shortest_path_length(location, request_location) for location in tour]
                shortest_distances[driver] = min(driver_distances)
                
        assigned_driver = shortest_distances.index(min(shortest_distances))
        return assigned_driver

    # method to store driver tours and queue length
    def store_tour_queue_len(self, driver, tour, queue_len):
        self.stored_tours[driver] = tour
        self.queues_len[driver] = queue_len

    # method to store driver processing time
    def store_tau(self, driver, tau):
        self.taus[driver] = tau

    # method to schedule communicating driver according to the Whittle index policy
    def schedule(self):
        scheduled_driver = -1
        
        # compute Whittle index for each driver and take maximum
        max_Whittle_index = 0
        for driver in range(self.n_drivers):
            driver_Whittle_index = self.__compute_Whittle_index(driver)
            if driver_Whittle_index > max_Whittle_index:
                max_Whittle_index = driver_Whittle_index
                scheduled_driver = driver

        return scheduled_driver

    # method to compute Whittle index for single driver
    def __compute_Whittle_index(self, driver):
        sum_costs = 0
        age_range = range(self.init_ages[driver], self.ages[driver] + dr.r(self.taus[driver]))
        for age in age_range:
            sum_costs += dr.J(self.taus[driver], self.queues_len[driver], age)
        
        return ((len(age_range)
                 * dr.J(self.taus[driver], self.queues_len[driver], self.ages[driver] + dr.r(self.taus[driver])) 
                 - sum_costs) 
                / dr.r(self.taus[driver]))
